Uniqueness and Analytic Structures of Bosonic String Effective Amplitudes

We revisit the zero-transcendentality sector of bosonic string effective amplitudes with spin-1 external states, conjectured to correspond to a mass-deformed $(DF)^2$ theory, known as the $(DF)^2{+}\text{YM}$ theory. Imposing gauge invariance, locality, and cyclicity under minimal assumptions uniquely fixes a set of dimension-raising operators and leads to a recursive construction of amplitudes from Yang-Mills amplitudes in the $\alpha'{\to}0$ limit. At finite $\alpha'$, certain derivative operators dressed with gauge invariant and $\alpha'$-dependent factors, what we call $\textit{inverse operators}$, reconstruct the full bosonic string effective amplitudes, yielding compact expressions that universally factorize into tachyon-pole coefficients times Yang-Mills-Scalar amplitudes. This structure holds at arbitrary multiplicity and also extends to the amplitudes of the pure $(DF)^2$, $(DF)^2{+}\phi^{3}$ and $(DF)^2{+}\text{YM}{+}\phi^{3}$ theories.

==> DF2_family.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    691998,      18951]
NotebookOptionsPosition[    685443,      18831]
NotebookOutlinePosition[    685840,      18847]
CellTagsIndexPosition[    685797,      18844]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initial", "Section",
 CellChangeTimes->{{3.9665816769510736`*^9, 3.966581678019041*^9}, {
  3.966634421411098*^9, 3.9666344334109077`*^9}, {3.9666344792320127`*^9, 
  3.966634484139483*^9}, {3.966635396614534*^9, 3.9666354175763397`*^9}, {
  3.969413489676661*^9, 3.969413502191148*^9}, {3.9919642632392797`*^9, 
  3.991964263595106*^9}},ExpressionUUID->"cbfe149a-db18-46fd-82b7-\
0aeedd47fc5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["k", "i_"], "\[CenterDot]", 
   SubscriptBox["\[Epsilon]", "i_"]}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
   SubscriptBox["\[Epsilon]", "i_"]}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["k", "i_"], "\[CenterDot]", 
   SubscriptBox["k", "i_"]}], ":=", "0"}]}], "Code",
 CellChangeTimes->{3.9919599998411713`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"a49f2e03-21ab-4051-8881-e88ce6669522"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Subscript", "[", 
      RowBox[{"s", ",", " ", "i__"}], "]"}], "/;", 
     RowBox[{
      RowBox[{"Sort", "@", 
       RowBox[{"{", "i", "}"}]}], "!=", " ", 
      RowBox[{"{", "i", "}"}]}]}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"s", ",", " ", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Sort", "@", 
        RowBox[{"{", "i", "}"}]}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"split", ":=", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"s", ",", "i__"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"s", ",", 
        RowBox[{"Sequence", "@@", "j"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"{", "i", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Basis", "[", 
    RowBox[{"expr_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{"expr", "/.", "split"}], "/.", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
         RowBox[{"2", 
          RowBox[{
           SubscriptBox["k", "i"], "\[CenterDot]", 
           SubscriptBox["k", "j"]}]}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{"return", "/.", 
         RowBox[{
          RowBox[{"x_", "\[CenterDot]", 
           SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"x", "\[CenterDot]", 
              SubscriptBox["k", "a"]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
          SubscriptBox["k", "1"]}], "\[Rule]", " ", 
         RowBox[{"-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
             SubscriptBox["k", "a"]}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "2", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"return", "/.", 
           RowBox[{
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["k", 
              RowBox[{"n", "-", "1"}]]}], "\[Rule]", " ", 
            FractionBox[
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Range", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"n", "-", "2"}]}], "]"}], "~", "Join", "~", 
                 RowBox[{"{", "n", "}"}]}], ")"}]}]], "2"]}]}], "/.", 
          "split"}], "/.", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox["k", "i"], "\[CenterDot]", 
            SubscriptBox["k", "j"]}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"x_", "\[CenterDot]", 
          SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
         RowBox[{"-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"x", "\[CenterDot]", 
             SubscriptBox["k", "a"]}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}]}]}]}]}], "]"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cyclicity", "[", "slot_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"slot", "[", 
       RowBox[{"[", 
        RowBox[{"i", ";;"}], "]"}], "]"}], "~", "Join", "~", 
      RowBox[{"slot", "[", 
       RowBox[{"[", 
        RowBox[{";;", 
         RowBox[{"i", "-", "1"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "slot"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cyclicity", "[", 
     RowBox[{"list_", ",", "a_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$list", "=", "list"}], "}"}], ",", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"$list", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "=!=", "a"}], ",", 
         RowBox[{"$list", "=", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"$list", "[", 
             RowBox[{"[", 
              RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
            RowBox[{"$list", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "$list"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"shuffle", "[", "list__", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"preshuffle", ",", "listt", ",", 
      RowBox[{"ii", "=", "3"}], ",", "med"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"preshuffle", "[", 
       RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"listt", "=", 
         RowBox[{"Union", "[", 
          RowBox[{"list1", ",", "list2"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ReplacePart", "[", 
            RowBox[{"listt", ",", 
             RowBox[{"MapThread", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"#1", "->", " ", "#2"}], "&"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Flatten", "@", 
                  RowBox[{"{", " ", 
                   RowBox[{"#", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "@", 
                    RowBox[{"Length", "@", "listt"}]}], ",", "#"}], "]"}]}], 
                   "}"}]}], ",", 
                 RowBox[{"Flatten", "@", 
                  RowBox[{"{", 
                   RowBox[{"list1", ",", 
                    RowBox[{"Select", "[", 
                    RowBox[{"list2", ",", 
                    RowBox[{"Function", "[", 
                    RowBox[{"slotttt", ",", 
                    RowBox[{"!", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"list1", ",", "slotttt"}], "]"}]}]}], "]"}]}], 
                    "]"}]}], "}"}]}]}], "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
          
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Range", "@", 
             RowBox[{"Length", "@", "listt"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Length", "@", "list1"}], "}"}]}], "]"}]}], "//", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Select", "[", 
               RowBox[{"#", ",", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"list2", ",", "#"}], "]"}], "&"}]}], "]"}], "==", 
              "list2"}], "&"}]}], "]"}], "&"}]}]}], ")"}]}], ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "@", 
         RowBox[{"{", "list", "}"}]}], "<=", " ", "1"}], ",", 
       RowBox[{"{", "list", "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"med", "=", 
         RowBox[{"preshuffle", "@@", 
          RowBox[{
           RowBox[{"{", "list", "}"}], "[", 
           RowBox[{"[", 
            RowBox[{";;", "2"}], "]"}], "]"}]}]}], ";", " ", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"ii", "<=", " ", 
           RowBox[{"Length", "@", 
            RowBox[{"{", "list", "}"}]}]}], ",", 
          RowBox[{
           RowBox[{"med", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"preshuffle", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{
                   RowBox[{"{", "list", "}"}], "[", 
                   RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "&"}], "/@", 
               "med"}], ",", "1"}], "]"}]}], ";", 
           RowBox[{"ii", "++"}]}]}], "]"}], ";", "med"}]}], "]"}]}]}], 
   "]"}]}]}], "Code",
 CellChangeTimes->{
  3.972692010258195*^9, {3.9726928079684343`*^9, 3.972692813329116*^9}, 
   3.9726944925141087`*^9, {3.9726962229518547`*^9, 3.972696235482192*^9}, {
   3.991960799646617*^9, 3.991960807349565*^9}, 3.991960934951866*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"609a980e-239c-4395-a4fe-49bcca0daaee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"CenterDot", ",", "Orderless"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"reduceCenterDot", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ex__", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"i__", " ", "j_Integer"}], ")"}]}], ":>", 
       RowBox[{"j", " ", 
        RowBox[{"ex", "\[CenterDot]", 
         RowBox[{"Times", "[", "i", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"ex__", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"i__", " ", "j_CenterDot"}], ")"}]}], ":>", 
       RowBox[{"j", " ", 
        RowBox[{"ex", "\[CenterDot]", 
         RowBox[{"Times", "[", "i", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"ex__", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"i__", " ", "j_Power"}], ")"}]}], ":>", 
       RowBox[{"j", " ", 
        RowBox[{"ex", "\[CenterDot]", 
         RowBox[{"Times", "[", "i", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"ex__", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"i__", " ", "j_Plus"}], ")"}]}], ":>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ex", "\[CenterDot]", 
           RowBox[{"(", 
            RowBox[{"#1", " ", "i"}], ")"}]}], "&"}], ")"}], "/@", "j"}]}], 
      ",", 
      RowBox[{
       RowBox[{"ex__", "\[CenterDot]", "i_Plus"}], ":>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ex", "\[CenterDot]", "#1"}], "&"}], ")"}], "/@", "i"}]}], 
      ",", 
      RowBox[{
       RowBox[{"ex__", "\[CenterDot]", 
        RowBox[{"(", 
         RowBox[{"i__", " ", "j_Rational"}], ")"}]}], ":>", 
       RowBox[{"j", " ", 
        RowBox[{"ex", "\[CenterDot]", 
         RowBox[{"Times", "[", "i", "]"}]}]}]}]}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{"trF", ",", "mycdot"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trF", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["k", "i"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "j"]}], " ", 
    RowBox[{
     SubscriptBox["k", "j"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "i"]}]}], "-", 
   RowBox[{
    RowBox[{
     SubscriptBox["k", "i"], "\[CenterDot]", 
     SubscriptBox["k", "j"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "j"]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"trF", "[", "f_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"fieldstrength", ",", "contract"}], "}"}], ",", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"fieldstrength", "[", "i_", "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["k", "i"], ",", 
           SubscriptBox["\[Epsilon]", "i"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Epsilon]", "i"]}], ",", 
           SubscriptBox["k", "i"]}], "}"}]}], "}"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"contract", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "b_"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c_", ",", "d_"}], "}"}], ",", "e___"}], "}"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"b", "\[CenterDot]", "c"}], " ", 
        RowBox[{"contract", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "d"}], "}"}], ",", "e"}], "}"}], "]"}]}]}], ";",
       "\n", 
      RowBox[{
       RowBox[{"contract", "[", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"a_", ",", "b_"}], "}"}], "}"}], "]"}], ":=", 
       RowBox[{"a", "\[CenterDot]", "b"}]}], ";", "\n", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"contract", "/@", 
           RowBox[{"Tuples", "[", 
            RowBox[{"fieldstrength", "/@", "f"}], "]"}]}], ")"}], "/.", 
         "reduceCenterDot"}], ")"}]}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"mycdot", "[", 
   RowBox[{"vec1_", ",", "vec2_"}], "]"}], ":=", 
  RowBox[{"vec1", "\[CenterDot]", "vec2"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mycdot", "[", 
    RowBox[{"vec1_", ",", "f__", ",", "vec2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"fieldstrength", ",", "contract"}], "}"}], ",", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"fieldstrength", "[", "i_", "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["k", "i"], ",", 
           SubscriptBox["\[Epsilon]", "i"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Epsilon]", "i"]}], ",", 
           SubscriptBox["k", "i"]}], "}"}]}], "}"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"contract", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "b_"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c_", ",", "d_"}], "}"}], ",", "e___"}], "}"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"b", "\[CenterDot]", "c"}], " ", 
        RowBox[{"contract", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "d"}], "}"}], ",", "e"}], "}"}], "]"}]}]}], ";",
       "\n", 
      RowBox[{
       RowBox[{"contract", "[", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"a_", ",", "b_"}], "}"}], "}"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"vec1", "\[CenterDot]", "a"}], " ", 
        RowBox[{"b", "\[CenterDot]", "vec2"}]}]}], ";", "\n", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"contract", "/@", 
           RowBox[{"Tuples", "[", 
            RowBox[{"fieldstrength", "/@", 
             RowBox[{"{", "f", "}"}]}], "]"}]}], ")"}], "/.", 
         "reduceCenterDot"}], ")"}]}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kfk", "[", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "a___", ",", "j_"}], "}"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"mycdot", "[", 
     RowBox[{
      SubscriptBox["k", "i"], ",", "a", ",", 
      SubscriptBox["k", "j"]}], "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Tachyonpole", "[", "a_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[Alpha]"}], 
   RowBox[{"1", "-", 
    RowBox[{"\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"Sequence", "@@", "a"}]]}]}]]}], "\n", 
 RowBox[{
  RowBox[{"Simplepole", "[", "a_", "]"}], ":=", 
  FractionBox["1", 
   SubscriptBox["s", 
    RowBox[{"Sequence", "@@", "a"}]]]}]}], "Code",
 CellChangeTimes->{{3.9644978406456842`*^9, 3.964497872401123*^9}, 
   3.966582032579988*^9, {3.966582067133646*^9, 3.966582074620455*^9}, {
   3.966584525998603*^9, 3.966584526732189*^9}, {3.972688671391046*^9, 
   3.972688671829303*^9}, {3.972690083990528*^9, 3.972690085342951*^9}, {
   3.972690119023069*^9, 3.972690138928931*^9}, {3.9726914504332037`*^9, 
   3.9726914508024673`*^9}, 3.9726916094542303`*^9, {3.9726925707598267`*^9, 
   3.972692591816292*^9}, {3.972692698700315*^9, 3.9726926991318913`*^9}, {
   3.972692753483529*^9, 3.972692754878932*^9}, 3.972692855041444*^9, {
   3.97269425718244*^9, 3.97269426812401*^9}, {3.972694675829743*^9, 
   3.972694675956827*^9}, 3.9726949396084137`*^9, {3.972695098889629*^9, 
   3.9726951101572447`*^9}, {3.972695193294042*^9, 3.972695194902523*^9}, 
   3.972695629559505*^9, 3.9726957925401993`*^9, 3.973140456479327*^9, {
   3.991954319353924*^9, 3.991954323294095*^9}, {3.991958542486435*^9, 
   3.9919585447750998`*^9}, {3.991958593091241*^9, 3.9919585944318*^9}, {
   3.991960819989581*^9, 3.991960825049644*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e176a5f4-38c1-4c80-8b4b-83aa0f32624f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"collecteDen", "[", "expr_", "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"Factor", "[", 
    RowBox[{"Plus", "@@@", 
     RowBox[{"GatherBy", "[", 
      RowBox[{
       RowBox[{"List", "@@", 
        RowBox[{"Expand", "[", "expr", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"a_Integer", " ", "b_"}], ":>", "b"}], "]"}], "@*", 
        "Denominator"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9919611846198263`*^9, 3.99196118878649*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"bb9d61ed-d01d-4192-9d1d-3d8c34f2ca83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"tracebasis", ",", " ", "kkcom", ",", " ", "kklist"}], "]"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"commutator", "[", "name_", "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"i___", ",", 
     RowBox[{"{", 
      RowBox[{"a__", ",", "b__"}], "}"}], ",", "e___"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"commutator", "[", "name", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "a", ",", "b", ",", "e"}], "}"}], "]"}], "-", 
   RowBox[{
    RowBox[{"commutator", "[", "name", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "b", ",", "a", ",", "e"}], "}"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"commutator", "[", "name_", "]"}], "[", 
    RowBox[{"{", "x__Integer", "}"}], "]"}], ":=", 
   RowBox[{"name", "[", 
    RowBox[{"{", "x", "}"}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"tracebasis", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"i", ",", "j"}], "}"}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tracebasis", "[", "l_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Min", "[", "l", "]"}], "}"}], ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Permutations", "[", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"l", ",", 
         RowBox[{"Min", "[", "l", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "<", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}], "&"}]}], "]"}]}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kkcom", "[", "l_", "]"}], ":=", 
   RowBox[{"l", "//.", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b__", ",", "c_", ",", "d_"}], "}"}], ":>", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"kklist", "[", 
   RowBox[{"l_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"List", "@@", 
   RowBox[{
    RowBox[{"commutator", "[", "f", "]"}], "[", 
    RowBox[{"kkcom", "[", "l", "]"}], "]"}]}]}]}], "Code",
 CellChangeTimes->{{3.9726419970276213`*^9, 3.972642017623459*^9}, {
  3.9726432758363543`*^9, 3.972643276048921*^9}, {3.972644197696803*^9, 
  3.9726444089541397`*^9}, {3.9726447654412613`*^9, 3.972644766587502*^9}, {
  3.9726827507759237`*^9, 3.972682761379939*^9}, {3.972682903447688*^9, 
  3.97268294620665*^9}, {3.972683338647518*^9, 3.97268333964705*^9}, {
  3.972689491415135*^9, 3.9726894925535183`*^9}, {3.972700400536868*^9, 
  3.972700409736418*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bdb73def-86db-42c1-912c-22f9179836a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EFTOp", "[", "l_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "return", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Expand", "[", 
              RowBox[{"Det", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 SubscriptBox["z", 
                  RowBox[{"i", ",", "j"}]], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "l"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "l"}], "}"}]}], "]"}], "]"}], "]"}], "/.", 
             RowBox[{
              SubscriptBox["z", 
               RowBox[{"i_", ",", "i_"}]], ":>", "1"}]}], "//.", 
            RowBox[{
             RowBox[{
              SubscriptBox["z", 
               RowBox[{"i__", ",", "j_"}]], 
              SubscriptBox["z", 
               RowBox[{"j_", ",", "k__"}]]}], ":>", 
             SubscriptBox["z", 
              RowBox[{"i", ",", "j", ",", "k"}]]}]}], "//.", 
           RowBox[{
            RowBox[{
             SubscriptBox["z", 
              RowBox[{"i__", ",", "j_"}]], 
             SubscriptBox["z", 
              RowBox[{"k__", ",", "j_"}]]}], ":>", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"Length", "[", 
               RowBox[{"{", "i", "}"}], "]"}]], 
             SubscriptBox["z", 
              RowBox[{"k", ",", "j", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Reverse", "[", 
                 RowBox[{"{", "i", "}"}], "]"}]}]}]]}]}]}], "//.", 
          RowBox[{
           RowBox[{
            SubscriptBox["z", 
             RowBox[{"i__", ",", "j_"}]], 
            SubscriptBox["z", 
             RowBox[{"j_", ",", "k__"}]]}], ":>", 
           SubscriptBox["z", 
            RowBox[{"i", ",", "j", ",", "k"}]]}]}], "/.", 
         RowBox[{
          SubscriptBox["z", 
           RowBox[{"i_", ",", "a__", ",", "i_"}]], ":>", 
          RowBox[{"Op", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "a"}], "}"}], "]"}]}]}], "//", "reduceOp"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"return", "-", "1"}], "/.", 
          RowBox[{
           RowBox[{"a_Integer", " ", 
            RowBox[{"Op", "[", "i_", "]"}]}], ":>", 
           RowBox[{"Op", "[", "i", "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Op", "[", "i_", "]"}], ":>", 
          RowBox[{
           RowBox[{"coeff", "[", "i", "]"}], 
           RowBox[{"Op", "[", "i", "]"}]}]}]}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"Op", "[", "i__", "]"}], 
          RowBox[{"Op", "[", "j__", "]"}]}], ":>", 
         RowBox[{"Op", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Op", "[", 
        RowBox[{"{", "}"}], "]"}], "+", "return"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"reduceOp", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", "\[VeryThinSpace]", 
       RowBox[{
        RowBox[{"Op", "[", 
         RowBox[{"{", "}"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"$pt", "[", 
         RowBox[{"{", "}"}], "]"}]}]}], "/.", "\[VeryThinSpace]", 
      RowBox[{
       RowBox[{"Op", "[", "x_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Op", "[", 
        RowBox[{"cyclicity", "[", 
         RowBox[{"x", ",", 
          RowBox[{"Min", "[", "x", "]"}]}], "]"}], "]"}]}]}], "/.", 
     "\[VeryThinSpace]", 
     RowBox[{
      RowBox[{
       RowBox[{"Op", "[", "x_", "]"}], "/;", 
       RowBox[{
        RowBox[{"x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        ">", 
        RowBox[{"x", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}]}], "\[RuleDelayed]", 
      
      RowBox[{"Op", "[", 
       RowBox[{"cyclicity", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", "x", "]"}], ",", 
         RowBox[{"Min", "[", "x", "]"}]}], "]"}], "]"}]}]}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{
     RowBox[{"$pt", "[", 
      RowBox[{"{", "}"}], "]"}], "\[Rule]", 
     RowBox[{"Op", "[", 
      RowBox[{"{", "}"}], "]"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"DF2Op", "[", "l_List", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"coeff", "[", "i", "]"}], 
     RowBox[{"Op", "[", "i", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"tracebasis", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.9607736957289753`*^9, 3.960773698681018*^9}, {
   3.960773769518058*^9, 3.960773829063744*^9}, {3.960774411758953*^9, 
   3.960774473287945*^9}, {3.960774513496002*^9, 3.9607745507139*^9}, 
   3.960774992963217*^9, 3.960775651964273*^9, {3.963459356677085*^9, 
   3.963459357530162*^9}, 3.9641472729315977`*^9, {3.964497801261845*^9, 
   3.964497802416708*^9}, {3.9665820031187773`*^9, 3.966582014677389*^9}, 
   3.9665820718708763`*^9, {3.966582177919585*^9, 3.966582178907003*^9}, {
   3.972690045445524*^9, 3.972690059058481*^9}, {3.972690209503005*^9, 
   3.9726902202504187`*^9}, {3.972690302650272*^9, 3.972690393341795*^9}, {
   3.9726904255355377`*^9, 3.97269050166588*^9}, {3.972690548742758*^9, 
   3.9726905949446783`*^9}, 3.972691076979433*^9, {3.972696999367921*^9, 
   3.972697036957636*^9}, {3.97269825399791*^9, 3.972698254552964*^9}, {
   3.991954176406156*^9, 3.991954201946148*^9}, {3.991954660744795*^9, 
   3.991954661058916*^9}, 3.9919552864231567`*^9, {3.991963844042821*^9, 
   3.9919638720796127`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ee9affa4-ed7b-476f-a860-60740667a63c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"transop", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"{", "}"}]}], "]"}], ":=", "expr"}], "\n", 
 RowBox[{
  RowBox[{"transop", "[", 
   RowBox[{"expr_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"return", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"expr", ",", 
        RowBox[{
         SubscriptBox["\[Epsilon]", 
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"[", "1", "]"}], "]"}]], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", 
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}]]}]}], "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"return", "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"return", ",", 
            RowBox[{
             SubscriptBox["\[Epsilon]", 
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"[", "i", "]"}], "]"}]], "\[CenterDot]", 
             SubscriptBox["k", 
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"[", 
                RowBox[{"i", "-", "1"}], "]"}], "]"}]]}]}], "]"}]}], "+", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"return", ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"[", "i", "]"}], "]"}]], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}]]}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "\[Alpha]", "]"}], "-", "1"}]}], "}"}]}], 
      "]"}], ";", "return"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"transop", "[", 
   RowBox[{"expr_", ",", "\[Alpha]_", ",", "\[Beta]__"}], "]"}], ":=", 
  RowBox[{"transop", "[", 
   RowBox[{
    RowBox[{"transop", "[", 
     RowBox[{"expr", ",", "\[Alpha]"}], "]"}], ",", "\[Beta]"}], 
   "]"}]}]}], "Code",
 CellChangeTimes->{{3.960773279923882*^9, 3.960773474876771*^9}, {
  3.960773512595236*^9, 3.960773540304384*^9}, {3.961812092865127*^9, 
  3.961812117920412*^9}, {3.961889046175899*^9, 3.961889051977188*^9}, {
  3.961889112451861*^9, 3.9618891152331448`*^9}, {3.961979904209126*^9, 
  3.9619799306012287`*^9}, {3.9726945818239326`*^9, 3.9726945917454367`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"bcd627ba-00b0-4547-a767-84b7f1fadd24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"explicit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tr", "\[Rule]", "trF"}], ",", 
     RowBox[{"V", "\[Rule]", "kfk"}], ",", 
     RowBox[{"t", "->", "Tachyonpole"}], ",", 
     RowBox[{"pole", "->", "Simplepole"}]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{
  3.963459561843972*^9, {3.964497793405335*^9, 3.964497797496149*^9}, 
   3.965708148729792*^9, 3.966584350494886*^9, {3.966634173736705*^9, 
   3.9666342107751303`*^9}, 3.972689466647138*^9, {3.972691514870509*^9, 
   3.97269151487152*^9}, 3.972692600695588*^9, {3.972692663731559*^9, 
   3.972692694353459*^9}, {3.9726939681078*^9, 3.9726939683469067`*^9}, {
   3.972694665486992*^9, 3.972694670544256*^9}, 3.991958577638019*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"1993aa67-074b-4aff-885d-e6a182020ca6"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"mygon", ",", "cDF2YM", ",", "dDF2", ",", "eDF2"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"mygon", "[", "l_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"return", ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "l", "]"}]}], ",", "cut", ",", "cutt"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{"cut", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"cutt", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SequenceSplit", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"{", "a", "}"}]}], "]"}], "&"}], ")"}], "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RotateLeft", "[", 
             RowBox[{"#1", ",", 
              RowBox[{
              "pos", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
              "]"}], "&"}], ")"}], "[", 
          RowBox[{"Insert", "[", 
           RowBox[{"l", ",", "a", ",", 
            RowBox[{"List", "/@", "pos"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"pos", ",", "cut"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"return", "=", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", "elem", "cutt"], 
       RowBox[{"V", "@@", "elem"}]}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"cDF2YM", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}], " ", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cDF2YM", "[", "order_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "return", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"tr", "[", "order", "]"}], "+", 
               RowBox[{"mygon", "[", "order", "]"}]}], "/.", 
              "\[VeryThinSpace]", 
              RowBox[{
               RowBox[{"V", "[", "a__", "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{"V", "[", "a", "]"}], " ", 
                RowBox[{"Times", "@@", 
                 RowBox[{"$tr", "/@", 
                  RowBox[{"Partition", "[", 
                   RowBox[{
                    RowBox[{"RotateLeft", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "x", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"x", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"{", "a", "}"}]}], "}"}]}], "]"}], "]"}], ",", 
                    "1"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}]}], "//.", 
             "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"a_", ",", "b__"}], "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"V", "[", "a", "]"}], 
               RowBox[{"V", "[", "b", "]"}]}]}]}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"{", "i_", "}"}], "]"}], "\[RuleDelayed]", "1"}]}], "//.",
            "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{
             RowBox[{"tr_", "[", 
              RowBox[{"{", 
               RowBox[{"a___", ",", "i_"}], "}"}], "]"}], " ", 
             RowBox[{"tr_", "[", 
              RowBox[{"{", 
               RowBox[{"i_", ",", "b___"}], "}"}], "]"}]}], "\[RuleDelayed]", 
            
            RowBox[{"tr", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "i", ",", "b"}], "}"}], "]"}]}]}], "/.", 
          "\[VeryThinSpace]", 
          RowBox[{
           RowBox[{"tr_", "[", 
            RowBox[{"{", 
             RowBox[{"i_", ",", "a___", ",", "i_"}], "}"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"tr", "[", 
            RowBox[{"{", 
             RowBox[{"i", ",", "a"}], "}"}], "]"}]}]}], "/.", 
         "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{
           RowBox[{"$tr", "[", "a_", "]"}], "/;", 
           RowBox[{
            RowBox[{"Length", "[", "a", "]"}], "\[Equal]", 
            RowBox[{"Length", "[", "order", "]"}]}]}], "\[RuleDelayed]", 
          "0"}]}], "/.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{"$tr", "[", "a_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"commutator", "[", "cDF2YM", "]"}], "[", 
          RowBox[{"kkcom", "[", "a", "]"}], "]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"t", "[", "order", "]"}], " ", "return"}]}]}], "]"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tildecDF2YM", "[", "l_", "]"}], ":=", 
   RowBox[{
    RowBox[{"commutator", "[", "cDF2YM", "]"}], "[", 
    RowBox[{"l", "//.", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b__", ",", "c_", ",", "d_"}], "}"}], ":>", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"dDF2", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{"tr", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}], " ", 
   RowBox[{"pole", "[", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dDF2", "[", "order_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "return", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"return", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"tr", "[", "order", "]"}], "+", 
               RowBox[{"mygon", "[", "order", "]"}]}], "/.", 
              "\[VeryThinSpace]", 
              RowBox[{
               RowBox[{"V", "[", "a__", "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{"V", "[", "a", "]"}], " ", 
                RowBox[{"Times", "@@", 
                 RowBox[{"$tr", "/@", 
                  RowBox[{"Partition", "[", 
                   RowBox[{
                    RowBox[{"RotateLeft", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "x", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"x", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"{", "a", "}"}]}], "}"}]}], "]"}], "]"}], ",", 
                    "1"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}]}], "//.", 
             "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"a_", ",", "b__"}], "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"V", "[", "a", "]"}], 
               RowBox[{"V", "[", "b", "]"}]}]}]}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"{", "i_", "}"}], "]"}], "\[RuleDelayed]", "1"}]}], "//.",
            "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{
             RowBox[{"tr_", "[", 
              RowBox[{"{", 
               RowBox[{"a___", ",", "i_"}], "}"}], "]"}], " ", 
             RowBox[{"tr_", "[", 
              RowBox[{"{", 
               RowBox[{"i_", ",", "b___"}], "}"}], "]"}]}], "\[RuleDelayed]", 
            
            RowBox[{"tr", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "i", ",", "b"}], "}"}], "]"}]}]}], "/.", 
          "\[VeryThinSpace]", 
          RowBox[{
           RowBox[{"tr_", "[", 
            RowBox[{"{", 
             RowBox[{"i_", ",", "a___", ",", "i_"}], "}"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"tr", "[", 
            RowBox[{"{", 
             RowBox[{"i", ",", "a"}], "}"}], "]"}]}]}], "/.", 
         "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{
           RowBox[{"$tr", "[", "a_", "]"}], "/;", 
           RowBox[{
            RowBox[{"Length", "[", "a", "]"}], "\[Equal]", 
            RowBox[{"Length", "[", "order", "]"}]}]}], "\[RuleDelayed]", 
          "0"}]}], "/.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{"$tr", "[", "a_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"commutator", "[", "dDF2", "]"}], "[", 
          RowBox[{"kkcom", "[", "a", "]"}], "]"}]}]}]}], ";", "\n", 
      RowBox[{"2", 
       RowBox[{"pole", "[", "order", "]"}], " ", "return"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tildedDF2", "[", "l_", "]"}], ":=", 
   RowBox[{
    RowBox[{"commutator", "[", "dDF2", "]"}], "[", 
    RowBox[{"l", "//.", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b__", ",", "c_", ",", "d_"}], "}"}], ":>", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eDF2", "[", "order_", "]"}], ":=", 
   RowBox[{
    RowBox[{"dDF2", "[", "order", "]"}], "/", 
    RowBox[{"pole", "[", "order", "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"tildeeDF2", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"commutator", "[", "eDF2", "]"}], "[", 
   RowBox[{"l", "//.", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b__", ",", "c_", ",", "d_"}], "}"}], ":>", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "d"}], "}"}]}], "}"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.965879359025613*^9, 3.9658793691977997`*^9}, 
   3.9658794848397017`*^9, {3.96587962042303*^9, 3.965879625188065*^9}, {
   3.965880893831809*^9, 3.965880907635253*^9}, {3.96588106745216*^9, 
   3.9658811117147217`*^9}, 3.9658811818242188`*^9, {3.965881218529682*^9, 
   3.9658812470298777`*^9}, {3.965881285536675*^9, 3.9658812879618692`*^9}, {
   3.965881405567624*^9, 3.965881429935719*^9}, {3.965881928628783*^9, 
   3.9658819774568987`*^9}, {3.9658822388047743`*^9, 3.965882251644587*^9}, {
   3.9658839764011173`*^9, 3.9658840046926394`*^9}, {3.965885435514834*^9, 
   3.965885441832664*^9}, {3.965886124868071*^9, 3.965886127453733*^9}, 
   3.965888686621729*^9, 3.965888731500856*^9, {3.9658911824654503`*^9, 
   3.965891202319571*^9}, {3.965897028791953*^9, 3.965897053037476*^9}, 
   3.966584544054044*^9, {3.967536263541617*^9, 3.9675362662848797`*^9}, {
   3.967584674088994*^9, 3.9675846779352503`*^9}, {3.967584914092164*^9, 
   3.967584914519767*^9}, {3.9675849951113863`*^9, 3.967584995306738*^9}, {
   3.9675851435923767`*^9, 3.967585146892997*^9}, {3.967585183304845*^9, 
   3.967585193594668*^9}, {3.967585328983773*^9, 3.967585329029849*^9}, 
   3.9675858637084427`*^9, {3.9675876000098143`*^9, 3.9675876047634783`*^9}, 
   3.967587754571076*^9, {3.972689120716296*^9, 3.972689183555602*^9}, {
   3.9726914930746202`*^9, 3.97269149758429*^9}, {3.972692600697064*^9, 
   3.9726926007060337`*^9}, {3.972692736556259*^9, 3.972692736557239*^9}, 
   3.9726928355785093`*^9, 3.9726928684647293`*^9, {3.972692900947824*^9, 
   3.972692940726348*^9}, {3.97270161070185*^9, 3.972701701936179*^9}, {
   3.972706413878092*^9, 3.972706428001473*^9}, {3.972706555338263*^9, 
   3.972706558401629*^9}, {3.972811025807398*^9, 3.972811044627882*^9}, {
   3.991954378601762*^9, 3.991954379473796*^9}, 3.991954697862494*^9, {
   3.991954806338537*^9, 3.9919548261206913`*^9}, {3.991955092797352*^9, 
   3.991955248743396*^9}, {3.991958584776754*^9, 3.991958608531561*^9}, {
   3.991959026589879*^9, 3.991959060729331*^9}, {3.991959131140642*^9, 
   3.991959136353855*^9}, {3.9919591707686768`*^9, 3.991959171000135*^9}, {
   3.991959225554803*^9, 3.991959266871456*^9}, {3.991959311459491*^9, 
   3.991959344561183*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"766fad2b-51bd-4a62-8f07-c890056d669d"]
}, Closed]],

Cell[CellGroupData[{

Cell["YM data", "Section",
 CellChangeTimes->{{3.972694324869219*^9, 3.972694325451857*^9}, {
  3.972702211618734*^9, 
  3.972702211956176*^9}},ExpressionUUID->"7a1e3e7c-6914-4bc4-931c-\
b7be84753546"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SubsuperscriptBox["A", "12345", "YM"], "*)"}], 
  RowBox[{"ym5", "=", 
   RowBox[{
   "Uncompress", "[", 
    "\"\<1:eJztnc1vW0UUxRs7RbBGYs9/UAmxYcnXEqrCkk1BiWRRGtSk4s+HmEhxHT3Xd+\
bNueecmWEREWKe/X7vzrmfM/7y95tX1589e/bs9vL+x8s372+v9/9y+/z+x6+7v65urzf7Xz+9//\
Hq9d3u5u3rN7t/7//Z7V/18Lf9S1/e/HP17uHX/cW+u3p7d/Xu+5u7w3/65f3vt3+82/19d3tx/\
9ufu+3j/7/01/3V/3+f4DU/uf/tt29efPXj17uLExf+4CX7T3y9PbrpzcJNr7yTD97w8ugl0TvZnL/\
w9vFOHj97CbYD7Mj7IG7gssUNBJ7ApuoGoo/27JLZf87VS+aUZT/\
8dXO8ZLCr8sVZxVh5T3W2dyARUQCJRR4AsDllYu14TMaCjNvyCF+z4LlVMH5+\
xLhc6wPvUwwFYcwwp5oFOuq8J2hB0G2XuQjoAeQ5wFhbnhHG3NbwREBjY+ZNKY/\
eYo3tIIyZdrxtIRgk0Fbe71IVdG/KfLKYQ2SMqJAwM+3ngoz1w8MKxoqCgcjemcosC1o/\
DieADkC5KIViFThHdW4U0LBYIwoaW9JAMNYJnKMSJ8bYKmaOMk5wgYgWFVmEykDLukCr6DkKGpuhID\
onZCXKZUyyY52YWcOOi/MSUoRRYAsV4z+\
KokwCXWAQBNAki0Yoc108t2agTduYi58bnTHKmJeQpc9mVHREZUGfIjNB41Vjaa2Kt56HMmb6HIUs6\
MbyDOMRLb7bgUa0T4ofnhJoQCqIc4F1GRvMt9Jd4GQsLRiILBBWA41GRwNkgXTGpsaMKITCinSmxox\
gDIuZod2pShdI31BmChqRbpuC9muf6LQBo7UB0/ZJ8cOjgxYz5rYhgQhjRWNuGxeIgNbJtOkbI/\
0Y68xRSDJuf3ZI0XE7h7dYOCSHs8aSAtanOH46un+\
xDciBa84zOFYythrvjzJW3OSNMGa601AEbTXjP1WjhPF4qmG1mUIINCIuKAiT+bFGk21u+\
lD4AUfWfkJypAtuwAhZtEvAYQ9aQjrsz5fRX+YioLEhtETAQT/\
DZwVjkmBYpYIJW1fInsqfsX40MARjMg++z1vLWN/m/\
Bkjhg4CGm81Z5Y1RIqAQs5wxgFtVciQHYsOSIfVXIPiOSf6oYs/Y/\
3QJZdxYF0jyhfFY3zMM5GGOhaQfv6inzHr7AeaxpyUAGaBPuUBlh6DQw4hC9rFD8JijWiA77eVUKeM\
H2WsaMxWG1ZMjdmqBprAuLH3o+\
dpzoJRbMxRzy0Rv0QVMwE0AopVuu0M2ioVVDwaIqp4ErqvwRhR4rEK5RQZ9xYui207po/P+\
zFGyIQpY7GjeujjVqagdQKBbkGDy5+\
b0mvCwuWs8xc7GmXGgvZrAyLiuQJbIBhzALRLQV8btP4KFwEtVs0gucC6YnMCY1KpcjKWWtcijMWyw\
LZRS1lyYifKuJKGKWMxY6afIyILuu0NNH54GT3tBNXIn5qrs7l+GZN3TE3GqdmZM+\
P8KA7bz5d1fPmhnCloHWOmD6c4MVarYcDat9EkSqyGMRm78eB3ohQn5Ky2vGvY8WSMZ+\
wyIYdlLFaGY45wOYO2mpXzBK0WysFmw6Kl8IQZgQk6CTQCCsIZaoNGSIfV+S9CFj1BtwCtH/\
OKgLaqgcIarHWRHZ2x1Vw+lvF2gfHRF9ztJeSDq+1fOr99bi+rXxzd/\
xLHdlEEbBQFtulj4aQs9qaPMjKZ53qw5617IsMc7NImA7sB2HSF0Goy3UiaoMCmGxJXOOx+\
d2maRjF1IXJ01WMtZTwosM8uNuXHridWrH9ZMv0Oeq1YSP329LBQYOqCHaXCOmfY8pGFwhzQlYXCFF\
pZKMwsqE6s6krsEL88KBmmH8psfXlFuVgyZ5sp+/tabKa0yJ8OdB+eyf7TZTUoxoszmVls5si+1/\
q2JzOot2SupnyfYLCQ8qdneI7yyVvUDzacf8OGl2s8J7F9xPHt0f0DdofXmVn4msUTH4HlgK3SYxkj\
ePgdHiRmx21jGX/GJJsbijHJjgt4iPQ1/Ox4KMYuPo9+mJufHSP2NQ7FGLER2pmxS+xGnxQSs+\
PJ2FMrnBm3LULiYhX68L8Y497iCkXGvcUVozCmb4cRY4yIB5mMF6Zr6YwRscpkjLdj2ORB4MJrN3y7\
xG5t18YQjMm5oz9jhB5Pxng7ZtboFRkj7JjOeO2JPSQndVF6TViyF7UKxcO+\
2qroBJ20zCfoVNCw3C8LNCnILX54TNCXqhaNiDrsQeuXHxAGUQZ6qPCu7SrRBC2h0W1DRgJofevrBL\
SLRcNS8GnRnYEmNV114ui643boxkw6kB7LGGXMS8jaPDfs4JUs6FNkJmht0PRRQlnQjaUDxiPaA7ED\
jehiFT88JdCATiFOnrEVH0XG+S7QlLGiYCBKgLCz76JNMUXQAevzA+\
23z5KcXuYyRvAg2TGWsaJgIGpHsCKdqTEjakd0xk5dQXBeoq0a+\
YGz6UmKYqDpx1vIgiZlKIjqX13gHC0rKoIO6IcfaL/\
THRANwTrVSGBMylAQdizL2CU5gR33niXKLhmKPehMZV5CRo/n2BZdDAWhzCOAXmPRp6TD2qJ1+\
lQwFaUzVkxOSMacf1K5YKyxhjFM8qOMz35tCuA76D8+dVBs+0lDDIfLPSz5z4/\
uf8VXDdCPV4FZ7QoosM8OG9dJgELfMA+Dciz185vnD89yhbkw8wnsFsq15sJUF+\
xWvLVkok9gPDJM8cWSwUqM6Zy4aUAnCwX22WHOqG422OvbSrXJBNSlrj0Kky2NhSRWvIyOV2D90HhQ\
+h3ESUgXTYvT2LAF5ocyC8kQc4H5ofwSe6z820Kdn5ZUn7zF6BXmH47u32luGTFpkJY9KTar28Y3E3\
QSFJE4bBTpgJ0K2rlF6xy/6gza6pxbZ9AIi6bXbBVBWx0oHAXttykbEXBs4tesyOSxk1uTMZ4xmQc/\
cF7LGKEVJMbYyRkxrZiMJXhYRcqj2DF9ym4AO6YzVtzegEhu6GPXYnuvexOMoc6Ua7tAykDLbopCqE\
ZbV10BWkw19NMcf8b64eEUjKQY0d+\
Y9eNwTWN2KXpiB6ESuiQTdBJoMhSwdERBi5WYAx8bwThzdymdBymeG4qxVYlZSJQRUIofHqxsNI25C\
8anHN/SE3CoUg7AGIYimqLJivLHQfsVKAcwZnq9QZExKVLW6ftFVx6WMaIgZxXAoXqrlVrR9pGJaAW\
WMcLnTcaq1SHYwwtceG2DRJ8HOChMYKw/\
LsEv2SfYsUvX2pmxhFYwOyKKdtxb16lJwxphzFYDiNEnuBY0yfrGA51fIiq4ZkZKogGaPE80Ami1BB\
D2BKP9WkVnSIqetUEjLFrfwWpa9AStKh1WE7ZZoPWtTwQ0tlJXzCOwQBAdwLoqUjQJSvCDEnP59qBJ\
kR3Couv8oBBoicIdHbRYAZqkGnUNwQTGLmGGM+NTdrx0Z+LDA85a0UyPi5+\
bEmOU46s0ZvqpZLKgm1nfBK0TZqyRDpju+7lA+\
m5TWWNu3BWEJcR00EvGfPRFEvv78vsiifNvqLhuD5d7wPHz0f2LhYWBa5K35FfEm36MEbvxsTG9H2O\
dHcemjK12dZsyRtgxc4etImOrDd1RxopDByTHt4lfsyL1Nz2bpwAKP8JwPm8DARomHU1A61tfJ6BdL\
Nr+FG0Xi7YHTQqhix0sbPIgALrJODopjvYDjc1VJCI72PhBAmP9AEyEsaJgtF3cfBeoaMxtDc+\
fcdsZFZfCXxlj2bFo/YSnAvQAxkw/\
ok3RmPWTSk3QEufLMPOSBNVwKRthDxLD5n4u7RPsDJRffl3AAyzKUcaKQ6SkUK4uL3EGbdU56Vc1EL\
V8rDKbdqcQpTlnFyhxNASsYiRkzBLKPALoZvK8hKx1qdJJNYp58OcoRmFML7krMs4sFoG1QjZcPvXZ\
l5a+Q1tD1vF9HPQm/tlFKsGKxhx9C3bAwkxJEqZeXCaLsIwVUxLEw2OmJLKjL70l2U1AN3aBbZ+\
biAtMAI1wgYOCdtFoWFgejY4UNbotFH6/VfZAGZKDHc+ie+\
tuy4JGSAczYZEF3VvnFTV3VFl2ZkZ2WNUwqXC4tqiyBMNlA1WdYETVzXR/\
q07NLgoaqxqI2AthzHU5dwLjjg58lmWc36cquGZG7YjOmLzTpBPGCD0OXFNnf1rUQQ8wntg5YwmfB6\
sTJTDWtzl/\
xvrayc9BEuyYbHMijFGVi8oyHDOAwwoGqnIxQbdTDVKkrLMnO5qum9SU1zy3yRjpqUQYK84IWB0wkA\
XaJS8ZATQ5kegEdOPAua3kl8Vz9hrt0sS2CzgMkxOsagBKGpMx3o4RYcYarYCpPVuUccYMG2QbCjT9\
CBEU6P8ADDswDQ==\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.991959592906108*^9, 3.9919596010626783`*^9}, {
   3.9919610278000393`*^9, 3.99196105011735*^9}, 3.991962356763906*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"47c7b07c-54f9-4085-ae89-c6a8fe78fecf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "5"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "4"]}], " ", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "4"], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "3"]}], " ", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "2"]}], " ", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "3"], "\[CenterDot]", 
      SubscriptBox["k", "4"]}]}]]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["k", "2"]}], " ", 
     RowBox[{
      SubscriptBox["k", "3"], "\[CenterDot]", 
      SubscriptBox["k", "4"]}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "3"], "\[CenterDot]", 
      SubscriptBox["k", "4"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "4"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "4"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "1"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "4"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "3"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "3"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "1"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "3"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "5"]}]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["k", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["k", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "\[CenterDot]", 
         SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["k", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.991962357108658*^9, 3.991964172832756*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"e52b79e7-6573-43d0-9658-b9c8b601cfa8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "\[Rho]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e3d19690-6a79-40ba-836b-a0de01088796"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "\[Rho]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "09828598-4608-41ae-93ad-03747bf446a4"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "\[Rho]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "eab39d6c-55a8-409e-bcc5-e50782dc06b3"]
}], "Section",
 CellChangeTimes->{{3.9919530046095*^9, 3.99195300539465*^9}, {
  3.991960399871419*^9, 3.991960404329157*^9}, {3.991960435654248*^9, 
  3.991960451901236*^9}},ExpressionUUID->"60ea034c-4d05-4d9a-baa6-\
8fc20c11428b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Basic", " ", "building", " ", "blocks"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], ",", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], ",", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "}"}], "/.", 
   "explicit"}]}]], "Input",
 CellChangeTimes->{{3.9919530072895927`*^9, 3.991953032675536*^9}, {
  3.991953067044598*^9, 3.9919530752585506`*^9}, {3.9919600212583647`*^9, 
  3.9919600285098553`*^9}, {3.991960125762966*^9, 3.9919601405899687`*^9}, {
  3.991960476638041*^9, 3.991960508481217*^9}, {3.991962542692704*^9, 
  3.9919625702986403`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5f2b074f-0909-4f4e-b1ad-54bcf697df7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "3"]}], " ", 
     RowBox[{
      SubscriptBox["k", "3"], "\[CenterDot]", 
      SubscriptBox["k", "5"]}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["k", "3"]}], " ", 
     RowBox[{
      SubscriptBox["k", "5"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "3"]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}], " ", 
     RowBox[{
      SubscriptBox["k", "2"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["k", "2"]}], " ", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[Alpha]"}], 
     RowBox[{"1", "-", 
      RowBox[{"\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "2", ",", "3"}]]}]}]]}], ",", 
   FractionBox["1", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.991953022718111*^9, 3.991953034535111*^9}, {
   3.991953069265646*^9, 3.991953075648766*^9}, {3.9919600123943033`*^9, 
   3.991960083002393*^9}, 3.991960480311082*^9, 3.991964174641968*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"143650e7-a781-446b-9013-3b2a11030c99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SubscriptBox["c", "\[Rho]"], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"cDF2YM", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cDF2YM", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "/.", 
    "explicit"}]}]}]], "Input",
 CellChangeTimes->{{3.991960146598754*^9, 3.991960204504766*^9}, {
  3.991960322939577*^9, 3.991960344512492*^9}, {3.991960525573978*^9, 
  3.991960527663426*^9}, {3.991960595161757*^9, 3.991960595787456*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"91e258c9-0d47-4f7d-92d7-3fa069d3ae35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{{3.991960181169466*^9, 3.991960204889276*^9}, {
   3.9919603280389767`*^9, 3.991960345802456*^9}, 3.9919605307839518`*^9, 
   3.9919641767075*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"373650ec-a2b6-45b5-9451-3f65721eb5f9"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "-", 
     RowBox[{"\[Alpha]", " ", 
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3"}]]}]}]], 
   RowBox[{"2", " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[Alpha]", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2"}]]}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[Alpha]", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3"}]]}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[Alpha]", " ", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3"}]]}]}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.991960181169466*^9, 3.991960204889276*^9}, {
   3.9919603280389767`*^9, 3.991960345802456*^9}, 3.9919605307839518`*^9, 
   3.991964176710108*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0907e3a4-b9f3-44a0-95b3-a031d5ad2d6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SubscriptBox[
    OverscriptBox["c", "~"], "\[Rho]"], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"tildecDF2YM", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9919606000005817`*^9, 3.991960603666514*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"ede214dc-f5bf-40b0-b3c9-5a6e4458bf4d"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{
         RowBox[{"t", "[", 
           RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
           "]"}], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"tr", "[", 
               RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}],
                "]"}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
                    RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
                    RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
                    RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], 
                 ")"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "4", ",", "5"}], "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
                    RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
                    RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "4", ",", "2"}], "}"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
                    RowBox[{"tr", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "2", ",", "3"}], "}"}], "]"}]}]}], 
                 ")"}]}], "+", 
             TemplateBox[{"15"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                   "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "1"}], 
                   "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "4", ",", "5", ",", "1", ",", "2"}], 
                   "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5", ",", "1", ",", "2", ",", "3"}], 
                   "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1", ",", "2", ",", "3", ",", "4"}], 
                   "}"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
         RowBox[{"t", "[", 
           RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}], 
           "]"}], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"tr", "[", 
               RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}],
                "]"}], "+", 
             TemplateBox[{"24"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "3", ",", "1", ",", "2", ",", "4"}], 
                   "}"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
         RowBox[{"t", "[", 
           RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "}"}], 
           "]"}], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"tr", "[", 
               RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "}"}],
                "]"}], "+", 
             TemplateBox[{"24"}, "OutputSizeLimit`Skeleton"], "+", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], "+", 
       RowBox[{
         RowBox[{"t", "[", 
           RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "}"}], 
           "]"}], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"tr", "[", 
               RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "}"}],
                "]"}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "5"}], "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "5", ",", "4"}], "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}], "+", 
             TemplateBox[{"18"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "5", ",", "4", ",", "3", ",", "1"}], 
                   "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"3", ",", "1", ",", "2", ",", "5", ",", "4"}], 
                   "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "4"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"4", ",", "3", ",", "1", ",", "2", ",", "5"}], 
                   "}"}], "]"}]}], "+", 
             RowBox[{
               RowBox[{"t", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"tr", "[", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "5"}], "}"}], "]"}], " ", 
               RowBox[{"V", "[", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "4", ",", "3", ",", "1", ",", "2"}], 
                   "}"}], "]"}]}]}], ")"}]}]}], Short[#, 8]& ], "line" -> 49, 
   "sessionID" -> 18650996019064230038, "byteCount" -> 645400, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.99196053284902*^9, 3.9919641787417583`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"91547c54-54c0-4180-8d42-5f44dcca3e5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["d", "\[Rho]"], ",", " ", 
    SubscriptBox[
     OverscriptBox["d", "~"], "\[Rho]"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dDF2", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"tildedDF2", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.991960264853696*^9, 3.99196027199356*^9}, {
   3.9919603124269114`*^9, 3.991960316405403*^9}, 3.9919606087366457`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"851956cc-2436-489f-98a6-4d7b0fe03c48"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"pole", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{3.991960272306201*^9, 3.9919603832860928`*^9, 
  3.9919606101699533`*^9, 3.991964181196292*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"a73277bb-a77a-479c-accc-7e2f9018959d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"pole", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "3"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4", ",", "2"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "2", ",", "3"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}]}]}], 
    ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"pole", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3", ",", "2"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.991960272306201*^9, 3.9919603832860928`*^9, 
  3.9919606101699533`*^9, 3.9919641812001047`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"e6b28914-389c-40bc-a726-56cf088a2fd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["e", "\[Rho]"], ",", " ", 
    SubscriptBox[
     OverscriptBox["e", "~"], "\[Rho]"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eDF2", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"tildeeDF2", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9919602984323053`*^9, 3.991960311125594*^9}, {
  3.991960355284833*^9, 3.991960380518594*^9}, {3.991962604104444*^9, 
  3.991962606190303*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"7d8f8da8-cf6e-4f47-853f-939ce3e3e5e1"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "3"}], "}"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "2"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"pole", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2", ",", "3"}], "}"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"pole", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.991960299663351*^9, {3.99196036302007*^9, 3.991960380821293*^9}, 
   3.991962606631188*^9, 3.9919641830913553`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"da31f985-4302-4356-91f9-7209e75b21dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "3"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4", ",", "2"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "2", ",", "3"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}]}]}], 
    ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3", ",", "1"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"pole", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3", ",", "2"}], "}"}], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"pole", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1", ",", "2"}], "}"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.991960299663351*^9, {3.99196036302007*^9, 3.991960380821293*^9}, 
   3.991962606631188*^9, 3.991964183095796*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"4e463638-6186-4d30-8138-e98d940197d1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Operators", "Section",
 CellChangeTimes->{{3.991960409594738*^9, 
  3.991960411727109*^9}},ExpressionUUID->"5fec5ff2-49db-437d-8350-\
35ba4cb7fd3b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EFTOp", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Op", "[", "a_List", "]"}], " ", "denotes", " ", "the", " ", 
     "transmutation", " ", "operator", " ", 
     SubscriptBox[
      OverscriptBox["\[PartialD]", "^"], "a"]}], ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"coeff", "[", "a_List", "]"}], " ", "denotes", " ", "the", " ", 
     "coefficients", " ", "depend", " ", "on", " ", 
     RowBox[{"theories", "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.991960633619969*^9, 3.991960637769661*^9}, {
  3.991963908472693*^9, 
  3.991963989591887*^9}},ExpressionUUID->"c5e81565-40d7-447c-a888-\
267b145071e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Op", "[", 
   RowBox[{"{", "}"}], "]"}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.991960638239287*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"ecec87b0-eac8-4375-9d26-f01c6a871628"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DF2Op", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "pure", " ", 
     SuperscriptBox[
      RowBox[{"(", "DF", ")"}], "2"], " ", "theory"}], ",", " ", 
    RowBox[{"only", " ", "the", " ", "longest", " ", "cycles", " ", 
     RowBox[{"survive", "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.991960702881741*^9, 3.9919607066331997`*^9}, {
  3.9919624626951*^9, 3.991962485794186*^9}, {3.99196400057213*^9, 
  3.991964024968793*^9}, {3.991964148159342*^9, 3.991964150068346*^9}, {
  3.9919642876762247`*^9, 
  3.991964288002599*^9}},ExpressionUUID->"8bbde9ca-4301-497c-a0ff-\
501b14a15241"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5"}], "}"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "}"}], "]"}], " ", 
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5"}], "}"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9919607076768007`*^9, 3.991960741006255*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"b991e64d-5075-473b-8ef8-051c97daa7dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Explicit examples for n=5", "Section",
 CellChangeTimes->{{3.972700218128138*^9, 3.9727002232788887`*^9}, {
  3.991275946189479*^9, 3.991275946482852*^9}, {3.9919595565118837`*^9, 
  3.991959576256089*^9}},ExpressionUUID->"a87cb126-1df2-4b50-a2bb-\
1209a130bd3a"],

Cell[CellGroupData[{

Cell["YMS", "Subsection",
 CellChangeTimes->{{3.9919637662943077`*^9, 
  3.991963766613964*^9}},ExpressionUUID->"8784577b-bf09-4a80-ae08-\
313e31365305"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["A", 
     RowBox[{"134", "|", "12345"}], "YMS"], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[PartialD]", "^"], "134"], 
     SubsuperscriptBox["A", "12345", "YM"]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Op", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Op", "[", "a__", "]"}], ":>", 
    RowBox[{"transop", "[", 
     RowBox[{"ym5", ",", "a"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9919637783835793`*^9, 3.991963810082899*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"7f06f7c2-9af5-4006-a2df-4b1113d030d4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.991963810738689*^9, 3.991964187377994*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"4e905189-ec3c-4b97-a55c-b93b3ba07a9d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubsuperscriptBox["A", 
    RowBox[{"12", ",", 
     RowBox[{"34", "|", "12345"}]}], "YMS"], " ", "=", " ", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[PartialD]", "^"], "12"], 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[PartialD]", "^"], "34"], 
     SubsuperscriptBox["A", "12345", "YM"]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9919643155406237`*^9, 
  3.99196432692346*^9}},ExpressionUUID->"fe9d8466-e941-4ec1-99d6-\
a534822cb248"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Op", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"Op", "[", "a__", "]"}], ":>", 
   RowBox[{"transop", "[", 
    RowBox[{"ym5", ",", "a"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.991964331384007*^9, 3.991964336135046*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"93896235-da12-4f22-815e-5baa0551d7c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "5"]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "5"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9919643379132833`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"08c6e9c3-a126-4723-b7a2-a2b0bf1130a8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", "DF", ")"}], "2"], "+", "YM"}], 
  TraditionalForm]],ExpressionUUID->"f30a6cd3-5d60-429f-827f-970cd18f2cc4"]], \
"Subsection",
 CellChangeTimes->{{3.991961021886587*^9, 3.991961021892427*^9}, {
  3.9919619409055433`*^9, 3.991961950308147*^9}, {3.991962074349537*^9, 
  3.991962075777013*^9}, {3.991962291820352*^9, 
  3.991962292196453*^9}},ExpressionUUID->"00fc2945-4cdd-46ef-9ccf-\
6baec58545cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["A", "12345", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "DF", ")"}], "2"], "+", "YM"}]], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[ScriptCapitalO]", "^"], "1234"], 
     SubsuperscriptBox["A", "12345", "YM"]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"EFTOp", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
     RowBox[{"coeff", "->", "cDF2YM"}]}], "/.", 
    RowBox[{
     RowBox[{"Op", "[", "a__", "]"}], ":>", 
     RowBox[{"transop", "[", 
      RowBox[{"ym5", ",", "a"}], "]"}]}]}], "/.", "explicit"}]}]], "Input",
 CellChangeTimes->{{3.972700012171825*^9, 3.972700037020524*^9}, {
   3.972701543789187*^9, 3.972701545255311*^9}, {3.972701907331223*^9, 
   3.972701913821279*^9}, 3.991954201957156*^9, {3.99195995171008*^9, 
   3.9919599531019783`*^9}, {3.991962153027712*^9, 3.991962184035761*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"fd98af47-4e5f-4bff-bb69-3f79b3a0a3a8"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{
                  RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "4"]}], " ", 
                  RowBox[{
                    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
                RowBox[{
                  RowBox[{
                    SubscriptBox["k", "4"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "3"]}], " ", 
                  RowBox[{
                    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
                RowBox[{
                  RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "2"]}], " ", 
                  RowBox[{
                    SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                    SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
          RowBox[{"4", " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["k", "4"]}]}]]}], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          TemplateBox[{"66"}, "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["k", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "1"]}], " ", 
            RowBox[{
              SubscriptBox["k", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}], "-", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "1"]}], " ", 
            RowBox[{
              SubscriptBox["k", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["k", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "4"]}], " ", 
            RowBox[{
              SubscriptBox["k", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}]}], 
        RowBox[{"4", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}], " ", 
            RowBox[{
              SubscriptBox["k", "3"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "4"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          TemplateBox[{"114"}, "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "4"]}], " ", 
            RowBox[{
              SubscriptBox["k", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}]}], 
        RowBox[{"4", " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
       FractionBox[
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
        RowBox[{"4", " ", 
          RowBox[{"(", 
            TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]], "+", 
       TemplateBox[{"36"}, "OutputSizeLimit`Skeleton"]}], Short[#, 8]& ], 
   "line" -> 55, "sessionID" -> 18650996019064230038, "byteCount" -> 1349616, 
   "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.972700014496366*^9, 3.9727015509422913`*^9, 
  3.972701914475527*^9, 3.973229484478918*^9, 3.973229753566442*^9, 
  3.973898152472905*^9, 3.991962192542248*^9, 3.9919641904816513`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"04baf304-fddc-4410-9908-7a5ea4156968"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", "DF", ")"}], "2"], "+", "YM", "+", 
   SuperscriptBox["\[Phi]", "3"]}], 
  TraditionalForm]],ExpressionUUID->"357e5ab0-d5b9-42bf-b5a6-3dacacbf784c"]], \
"Subsection",
 CellChangeTimes->{{3.991961021886587*^9, 3.991961021892427*^9}, {
  3.9919619409055433`*^9, 3.991961950308147*^9}, {3.991962074349537*^9, 
  3.991962075777013*^9}},ExpressionUUID->"312bd27f-2bc6-4f03-8f7e-\
d6ace9d364f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["A", 
     RowBox[{"45", "|", "12345"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "DF", ")"}], "2"], "+", 
      SuperscriptBox["\[Phi]", "3"]}]], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalO]", "^"], "123"], 
      SubsuperscriptBox["A", 
       RowBox[{"45", "|", "12345"}], 
       RowBox[{"YM", "+", 
        SuperscriptBox["\[Phi]", "3"]}]]}], " ", "=", " ", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalO]", "^"], "123"], 
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[PartialD]", "^"], "45"], 
       SubsuperscriptBox["A", "12345", "YM"]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"EFTOp", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "/.", 
       RowBox[{"coeff", "->", "cDF2YM"}]}], "/.", 
      RowBox[{
       RowBox[{"Op", "[", "a__", "]"}], ":>", 
       RowBox[{"transop", "[", 
        RowBox[{"ym5", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}], ",", "a"}], "]"}]}]}], "/.", 
     "explicit"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Basis", "[", 
     RowBox[{"%", ",", "5"}], "]"}], "//", "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.991962083164071*^9, 3.991962124438506*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"00c622f6-4235-41df-8e35-94a4bdbda222"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "1"]}]}], 
          RowBox[{
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], " ", 
            RowBox[{"(", 
              RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
              RowBox[{"1", "-", 
                RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}]}]}], ")"}]}]}], ")"}]}]]}], "+", 
       
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], 
        RowBox[{
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}]}]}], ")"}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}]}]}], ")"}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}]}]}], ")"}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
       TemplateBox[{"389"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"4", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"4", " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], "+", 
              RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"4", " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]]}], Short[#, 8]& ], 
   "line" -> 57, "sessionID" -> 18650996019064230038, "byteCount" -> 678744, 
   "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9919621253611107`*^9, 3.991964192572872*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"8a8c83c5-2bf2-488a-b1d2-dbc2af57d708"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["A", 
     RowBox[{"145", "|", "12345"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "DF", ")"}], "2"], "+", "YM", "+", 
      SuperscriptBox["\[Phi]", "3"]}]], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalO]", "^"], "23"], 
      SubsuperscriptBox["A", 
       RowBox[{"145", "|", "12345"}], 
       RowBox[{"YM", "+", 
        SuperscriptBox["\[Phi]", "3"]}]]}], " ", "=", " ", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalO]", "^"], "23"], 
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[PartialD]", "^"], "145"], 
       SubsuperscriptBox["A", "12345", "YM"]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"EFTOp", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "]"}], "/.", 
       RowBox[{"coeff", "->", "cDF2YM"}]}], "/.", 
      RowBox[{
       RowBox[{"Op", "[", "a__", "]"}], ":>", 
       RowBox[{"transop", "[", 
        RowBox[{"ym5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", "a"}], "]"}]}]}], "/.",
      "explicit"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Basis", "[", 
     RowBox[{"%", ",", "5"}], "]"}], "//", "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.972700057571732*^9, 3.972700164212084*^9}, 
   3.972702046735561*^9, 3.9919542019597282`*^9, {3.991958356807329*^9, 
   3.991958366907319*^9}, {3.991960897384026*^9, 3.991960901297435*^9}, 
   3.9919610971654882`*^9, {3.991961275466988*^9, 3.991961276403507*^9}, {
   3.99196195695392*^9, 3.99196206042232*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"067c7f43-15e1-45a5-92f0-4f445d22a011"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}], " ", 
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "3"]}]}], 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["k", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.972700167921253*^9, 3.972702047867112*^9, 3.973229495874546*^9, 
   3.973229760190792*^9, 3.973898158884444*^9, {3.991958369260569*^9, 
   3.9919583804034367`*^9}, {3.991960895970521*^9, 3.9919609419090023`*^9}, 
   3.991961060195058*^9, 3.99196127660244*^9, {3.991962033015565*^9, 
   3.9919620610328836`*^9}, 3.99196419459179*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"01fe5777-af0b-4b5b-ae2d-04385cbf4c6f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   RowBox[{"(", "DF", ")"}], "2"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"9ecfdbe6-6b31-43b7-91b5-002942da0964"]], \
"Subsection",
 CellChangeTimes->{{3.9919612870147533`*^9, 3.991961304312787*^9}, {
  3.991961365891597*^9, 
  3.991961378271557*^9}},ExpressionUUID->"a3cddc02-1a77-4084-a6be-\
05d60d729b92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["A", "12345", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "DF", ")"}], "2"], "+", 
      SuperscriptBox["\[Phi]", "3"]}]], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[ScriptCapitalQ]", "^"], "1234"], 
     SubsuperscriptBox["A", "12345", "YM"]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"DF2Op", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
        RowBox[{"coeff", "->", "eDF2"}]}], "/.", 
       RowBox[{
        RowBox[{"Op", "[", "a__", "]"}], ":>", 
        RowBox[{"transop", "[", 
         RowBox[{"ym5", ",", "a"}], "]"}]}]}], "/.", "explicit"}], ")"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Basis", "[", 
    RowBox[{"%", ",", "5"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.991961586260667*^9, 3.991961604637838*^9}, {
  3.9919616967965937`*^9, 3.9919617208392153`*^9}, {3.991961825597775*^9, 
  3.991961825891556*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"aa970fdb-6823-4930-8b70-8b779095b83a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "5"]}], 
       RowBox[{"4", " ", 
        RowBox[{
         SubscriptBox["k", "3"], "\[CenterDot]", 
         SubscriptBox["k", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "1"], "\[CenterDot]", 
                 SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}]], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "1"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}]], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}]], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}]], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]]}], ")"}]}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "5"]}], 
       RowBox[{"4", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "3"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["k", "2"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], "-", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], "-", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], ")"}]}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}]], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "1"], "\[CenterDot]", 
                 SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]]}], ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "3"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}]], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}]], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}]], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}]], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]]}], ")"}]}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "5"]}], 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], ")"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "3"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["k", "2"], "\[CenterDot]", 
         SubscriptBox["k", "3"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["k", "2"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], "-", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], "-", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], ")"}]}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "1"], "\[CenterDot]", 
                 SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}]], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "1"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}]], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}]], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "2"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "2"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "2"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], ")"}]}], "-", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["k", "3"]}], "-", 
            RowBox[{
             SubscriptBox["k", "3"], "\[CenterDot]", 
             SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["k", "4"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "2"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}]], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}]], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}], ")"}]}], "-", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                 SubscriptBox["k", "3"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
           RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "1"]}], " ", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["k", "2"], "\[CenterDot]", 
                   SubscriptBox["k", "3"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "1"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}], " ", 
               RowBox[{
                SubscriptBox["k", "4"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
                SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "1"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}], ")"}]}], "-", 
           RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "3"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "2"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["k", "3"], "\[CenterDot]", 
          SubscriptBox["k", "4"]}]}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["k", "3"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
               RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "1"], "\[CenterDot]", 
           SubscriptBox["k", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "1"]}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "\[CenterDot]", 
             SubscriptBox["\[Epsilon]", "3"]}], ")"}]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["\[Epsilon]", "4"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}]], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]], "-", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}], " ", 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox["k", "2"], "\[CenterDot]", 
           SubscriptBox["k", "3"]}], " ", 
          RowBox[{
           SubscriptBox["k", "4"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
           SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "\[CenterDot]", 
                 SubscriptBox["k", "4"]}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "2"], "\[CenterDot]", 
               SubscriptBox["k", "3"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "2"]}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}], " ", 
              RowBox[{
               SubscriptBox["k", "4"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], " ", 
              RowBox[{
               SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
               SubscriptBox["\[Epsilon]", "4"]}]}]}], ")"}]}], 
          RowBox[{
           SubscriptBox["k", "3"], "\[CenterDot]", 
           SubscriptBox["k", "4"]}]]}], ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.991961722600556*^9, 3.9919618263798037`*^9, 
  3.9919641962425222`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"13b97516-aac8-4ff8-a5ea-38db0092da94"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", "DF", ")"}], "2"], "+", 
   SuperscriptBox["\[Phi]", "3"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"0476e0b4-2654-4316-954e-782aebcf93a6"]], \
"Subsection",
 CellChangeTimes->{3.991961376366877*^9, 
  3.991961580179319*^9},ExpressionUUID->"9c5f21ff-8c13-4ea7-83b1-\
a160c9573cfc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["A", 
     RowBox[{"14", "|", "12345"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "DF", ")"}], "2"], "+", 
      SuperscriptBox["\[Phi]", "3"]}]], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalP]", "^"], "235"], 
      SubsuperscriptBox["A", 
       RowBox[{"14", "|", "12345"}], 
       RowBox[{"YM", "+", 
        SuperscriptBox["\[Phi]", "3"]}]]}], " ", "=", " ", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalP]", "^"], "235"], 
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[PartialD]", "^"], "14"], 
       SubsuperscriptBox["A", "12345", "YM"]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"EFTOp", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "5"}], "}"}], "]"}], "/.", 
       RowBox[{"coeff", "->", "dDF2"}]}], "/.", 
      RowBox[{
       RowBox[{"Op", "[", "a__", "]"}], ":>", 
       RowBox[{"transop", "[", 
        RowBox[{"ym5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", "a"}], "]"}]}]}], "/.", 
     "explicit"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Basis", "[", 
     RowBox[{"%", ",", "5"}], "]"}], "//", "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.991961848989668*^9, 3.991961901209579*^9}, {
  3.991962050959981*^9, 3.9919620520221157`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"5f5f4590-5535-4367-a4b7-516140a9e15e"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            RowBox[{
              SubscriptBox["k", "1"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "2"]}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "3"]}], " ", 
            RowBox[{
              SubscriptBox["k", "2"], "\[CenterDot]", 
              SubscriptBox["\[Epsilon]", "5"]}]}], 
          RowBox[{"4", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", 
                  RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], "-", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}], "+", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "4"]}], "+", 
                RowBox[{
                  SubscriptBox["k", "3"], "\[CenterDot]", 
                  SubscriptBox["k", "4"]}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "5"]}]}], 
        RowBox[{"4", " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "5"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
       TemplateBox[{"402"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "1"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "5"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "3"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "5"]}]}], 
        RowBox[{
          RowBox[{"(", 
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{
            SubscriptBox["k", "2"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "3"], "\[CenterDot]", 
            SubscriptBox["k", "4"]}], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "5"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               SubscriptBox["k", "3"], "\[CenterDot]", 
               SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
          RowBox[{
            SubscriptBox["k", "4"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "2"]}], " ", 
          RowBox[{
            SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
            SubscriptBox["\[Epsilon]", "5"]}]}], 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"2", " ", 
                RowBox[{
                  SubscriptBox["k", "2"], "\[CenterDot]", 
                  SubscriptBox["k", "3"]}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "2"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], "-", 
                    RowBox[{
                    SubscriptBox["k", "3"], "\[CenterDot]", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"(", 
                  RowBox[{
                    SubscriptBox["k", "1"], "\[CenterDot]", 
                    SubscriptBox["k", "3"]}], ")"}]}], "-", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "-", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "3"]}], "+", 
              RowBox[{
                SubscriptBox["k", "2"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}], "+", 
              RowBox[{
                SubscriptBox["k", "3"], "\[CenterDot]", 
                SubscriptBox["k", "4"]}]}], ")"}]}]]}], Short[#, 8]& ], 
   "line" -> 63, "sessionID" -> 18650996019064230038, "byteCount" -> 1096984, 
   "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.99196190410699*^9, 3.9919620523579807`*^9, 
  3.991964201560627*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b10ca94b-d6f9-4bd7-acf5-2ced05fa11b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubsuperscriptBox["A", 
     RowBox[{"145", "|", "12345"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "DF", ")"}], "2"], "+", 
      SuperscriptBox["\[Phi]", "3"]}]], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalP]", "^"], "23"], 
      SubsuperscriptBox["A", 
       RowBox[{"145", "|", "12345"}], 
       RowBox[{"YM", "+", 
        SuperscriptBox["\[Phi]", "3"]}]]}], " ", "=", " ", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalP]", "^"], "23"], 
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[PartialD]", "^"], "145"], 
       SubsuperscriptBox["A", "12345", "YM"]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"EFTOp", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "]"}], "/.", 
       RowBox[{"coeff", "->", "dDF2"}]}], "/.", 
      RowBox[{
       RowBox[{"Op", "[", "a__", "]"}], ":>", 
       RowBox[{"transop", "[", 
        RowBox[{"ym5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "5"}], "}"}], ",", "a"}], "]"}]}]}], "/.",
      "explicit"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Basis", "[", 
     RowBox[{"%", ",", "5"}], "]"}], "//", "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.9727003263177357`*^9, 3.9727003349114733`*^9}, {
   3.97270046166978*^9, 3.97270046275813*^9}, {3.972700708520319*^9, 
   3.9727007181776323`*^9}, {3.972701219556677*^9, 3.972701229881871*^9}, {
   3.9727012791405373`*^9, 3.97270128851657*^9}, {3.972701459926641*^9, 
   3.9727014645571957`*^9}, 3.972701748555709*^9, 3.991954201960292*^9, {
   3.9919611030637703`*^9, 3.99196114208364*^9}, {3.991961220770042*^9, 
   3.991961268375531*^9}, {3.991961396096258*^9, 3.991961412239645*^9}, {
   3.991961444411764*^9, 3.99196154650377*^9}, {3.991961623608836*^9, 
   3.991961667024538*^9}, {3.9919618800289297`*^9, 3.991961882342259*^9}, {
   3.9919620546444273`*^9, 3.991962055832184*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"98cdb581-be05-4668-8f5e-31c6b145c2be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "2"]}], " ", 
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["\[Epsilon]", "3"]}]}], 
    RowBox[{"4", " ", 
     RowBox[{
      SubscriptBox["k", "1"], "\[CenterDot]", 
      SubscriptBox["k", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["k", "3"]}]}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["k", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["k", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "3"]}], "+", 
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["k", "4"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.972700340683227*^9, {3.972700435709527*^9, 3.972700463006392*^9}, {
   3.972700712637512*^9, 3.972700718609133*^9}, 3.9727012304708548`*^9, 
   3.972701289170265*^9, 3.972701470489581*^9, 3.972701751151848*^9, 
   3.972706356689177*^9, 3.97270643878197*^9, 3.973229498125196*^9, 
   3.973229761838698*^9, 3.973898161241645*^9, {3.991961105158379*^9, 
   3.991961142405119*^9}, {3.991961207862473*^9, 3.9919612610667677`*^9}, {
   3.9919615401593513`*^9, 3.991961546855268*^9}, 3.991961670606485*^9, 
   3.991962056133123*^9, 3.991964203271277*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"6c3b5752-6a55-42ea-9634-5161e51cec10"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1710, 1045},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"00d0eafe-4050-433a-8a2e-6ed6ffb9e127"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 401, 6, 67, "Section",ExpressionUUID->"cbfe149a-db18-46fd-82b7-0aeedd47fc5f"],
Cell[984, 30, 514, 14, 99, "Code",ExpressionUUID->"a49f2e03-21ab-4051-8881-e88ce6669522"],
Cell[1501, 46, 9054, 259, 382, "Code",ExpressionUUID->"609a980e-239c-4395-a4fe-49bcca0daaee"],
Cell[10558, 307, 8026, 226, 504, "Code",ExpressionUUID->"e176a5f4-38c1-4c80-8b4b-83aa0f32624f"],
Cell[18587, 535, 627, 16, 30, "Input",ExpressionUUID->"bb9d61ed-d01d-4192-9d1d-3d8c34f2ca83"],
Cell[19217, 553, 2890, 84, 243, "Code",ExpressionUUID->"bdb73def-86db-42c1-912c-22f9179836a6"],
Cell[22110, 639, 5945, 155, 204, "Code",ExpressionUUID->"ee9affa4-ed7b-476f-a860-60740667a63c"],
Cell[28058, 796, 2546, 66, 92, "Code",ExpressionUUID->"bcd627ba-00b0-4547-a767-84b7f1fadd24"],
Cell[30607, 864, 818, 16, 52, "Code",ExpressionUUID->"1993aa67-074b-4aff-885d-e6a182020ca6"],
Cell[31428, 882, 13045, 328, 491, "Code",ExpressionUUID->"766fad2b-51bd-4a62-8f07-c890056d669d"]
}, Closed]],
Cell[CellGroupData[{
Cell[44510, 1215, 201, 4, 53, "Section",ExpressionUUID->"7a1e3e7c-6914-4bc4-931c-b7be84753546"],
Cell[CellGroupData[{
Cell[44736, 1223, 4874, 77, 640, "Input",ExpressionUUID->"47c7b07c-54f9-4085-ae89-c6a8fe78fecf"],
Cell[49613, 1302, 181535, 5053, 70, "Output",ExpressionUUID->"e52b79e7-6573-43d0-9658-b9c8b601cfa8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[231197, 6361, 781, 23, 56, "Section",ExpressionUUID->"60ea034c-4d05-4d9a-baa6-8fc20c11428b"],
Cell[CellGroupData[{
Cell[232003, 6388, 1026, 26, 52, "Input",ExpressionUUID->"5f2b074f-0909-4f4e-b1ad-54bcf697df7b"],
Cell[233032, 6416, 1581, 46, 54, "Output",ExpressionUUID->"143650e7-a781-446b-9013-3b2a11030c99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234650, 6467, 680, 16, 75, "Input",ExpressionUUID->"91e258c9-0d47-4f7d-92d7-3fa069d3ae35"],
Cell[235333, 6485, 1457, 44, 34, "Output",ExpressionUUID->"373650ec-a2b6-45b5-9451-3f65721eb5f9"],
Cell[236793, 6531, 7686, 214, 102, "Output",ExpressionUUID->"0907e3a4-b9f3-44a0-95b3-a031d5ad2d6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244516, 6750, 413, 10, 54, "Input",ExpressionUUID->"ede214dc-f5bf-40b0-b3c9-5a6e4458bf4d"],
Cell[244932, 6762, 16409, 385, 185, "Output",ExpressionUUID->"91547c54-54c0-4180-8d42-5f44dcca3e5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261378, 7152, 667, 16, 77, "Input",ExpressionUUID->"851956cc-2436-489f-98a6-4d7b0fe03c48"],
Cell[262048, 7170, 1458, 43, 34, "Output",ExpressionUUID->"a73277bb-a77a-479c-accc-7e2f9018959d"],
Cell[263509, 7215, 18216, 522, 266, "Output",ExpressionUUID->"e6b28914-389c-40bc-a726-56cf088a2fd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281762, 7742, 706, 18, 75, "Input",ExpressionUUID->"7d8f8da8-cf6e-4f47-853f-939ce3e3e5e1"],
Cell[282471, 7762, 8848, 257, 140, "Output",ExpressionUUID->"da31f985-4302-4356-91f9-7209e75b21dd"],
Cell[291322, 8021, 18011, 517, 266, "Output",ExpressionUUID->"4e463638-6186-4d30-8138-e98d940197d1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309382, 8544, 154, 3, 67, "Section",ExpressionUUID->"5fec5ff2-49db-437d-8350-35ba4cb7fd3b"],
Cell[CellGroupData[{
Cell[309561, 8551, 757, 19, 32, "Input",ExpressionUUID->"c5e81565-40d7-447c-a888-267b145071e4"],
Cell[310321, 8572, 4103, 136, 77, "Output",ExpressionUUID->"ecec87b0-eac8-4375-9d26-f01c6a871628"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314461, 8713, 737, 17, 30, "Input",ExpressionUUID->"8bbde9ca-4301-497c-a0ff-501b14a15241"],
Cell[315201, 8732, 3313, 100, 77, "Output",ExpressionUUID->"b991e64d-5075-473b-8ef8-051c97daa7dd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[318563, 8838, 269, 4, 67, "Section",ExpressionUUID->"a87cb126-1df2-4b50-a2bb-1209a130bd3a"],
Cell[CellGroupData[{
Cell[318857, 8846, 153, 3, 54, "Subsection",ExpressionUUID->"8784577b-bf09-4a80-ae08-313e31365305"],
Cell[CellGroupData[{
Cell[319035, 8853, 702, 19, 58, "Input",ExpressionUUID->"7f06f7c2-9af5-4006-a2df-4b1113d030d4"],
Cell[319740, 8874, 10694, 348, 139, "Output",ExpressionUUID->"4e905189-ec3c-4b97-a55c-b93b3ba07a9d"]
}, Open  ]],
Cell[330449, 9225, 506, 15, 36, "Input",ExpressionUUID->"fe9d8466-e941-4ec1-99d6-a534822cb248"],
Cell[CellGroupData[{
Cell[330980, 9244, 468, 13, 30, "Input",ExpressionUUID->"93896235-da12-4f22-815e-5baa0551d7c1"],
Cell[331451, 9259, 8049, 266, 119, "Output",ExpressionUUID->"08c6e9c3-a126-4723-b7a2-a2b0bf1130a8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339549, 9531, 483, 11, 54, "Subsection",ExpressionUUID->"00fc2945-4cdd-46ef-9ccf-6baec58545cb"],
Cell[CellGroupData[{
Cell[340057, 9546, 1097, 27, 59, "Input",ExpressionUUID->"fd98af47-4e5f-4bff-bb69-3f79b3a0a3a8"],
Cell[341157, 9575, 7768, 181, 95, "Output",ExpressionUUID->"04baf304-fddc-4410-9908-7a5ea4156968"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[348974, 9762, 474, 11, 54, "Subsection",ExpressionUUID->"312bd27f-2bc6-4f03-8f7e-d6ace9d364f6"],
Cell[CellGroupData[{
Cell[349473, 9777, 1533, 46, 82, "Input",ExpressionUUID->"00c622f6-4235-41df-8e35-94a4bdbda222"],
Cell[351009, 9825, 17117, 430, 129, "Output",ExpressionUUID->"8a8c83c5-2bf2-488a-b1d2-dbc2af57d708"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368163, 10260, 1813, 50, 82, "Input",ExpressionUUID->"067c7f43-15e1-45a5-92f0-4f445d22a011"],
Cell[369979, 10312, 13793, 438, 182, "Output",ExpressionUUID->"01fe5777-af0b-4b5b-ae2d-04385cbf4c6f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[383821, 10756, 392, 10, 54, "Subsection",ExpressionUUID->"a3cddc02-1a77-4084-a6be-05d60d729b92"],
Cell[CellGroupData[{
Cell[384238, 10770, 1191, 33, 80, "Input",ExpressionUUID->"aa970fdb-6823-4930-8b70-8b779095b83a"],
Cell[385432, 10805, 268180, 7146, 3880, "Output",ExpressionUUID->"13b97516-aac8-4ff8-a5ea-38db0092da94"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[653661, 17957, 394, 11, 54, "Subsection",ExpressionUUID->"9c5f21ff-8c13-4ea7-83b1-a160c9573cfc"],
Cell[CellGroupData[{
Cell[654080, 17972, 1582, 47, 82, "Input",ExpressionUUID->"5f5f4590-5535-4367-a4b7-516140a9e15e"],
Cell[655665, 18021, 18320, 453, 161, "Output",ExpressionUUID->"b10ca94b-d6f9-4bd7-acf5-2ced05fa11b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674022, 18479, 2175, 55, 82, "Input",ExpressionUUID->"98cdb581-be05-4668-8f5e-31c6b145c2be"],
Cell[676200, 18536, 9203, 290, 100, "Output",ExpressionUUID->"6c3b5752-6a55-42ea-9634-5161e51cec10"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


